Extinction spectra of suspensions of microspheres: Determination of spectral refractive index and particle size distribution with nanometer accuracy

A method is presented to infer simultaneously the wavelength-dependent real refractive index (RI) of the material of microspheres and their size distribution from extinction measurements of particle suspensions. To derive the averaged spectral optical extinction cross section of the microspheres from such ensemble measurements, we determined the particle concentration by flow cytometry to an accuracy of typically 2% and adjusted the particle concentration to ensure that perturbations due to multiple scattering are negligible. For analysis of the extinction spectra we employ Mie theory, a series-expansion representation of the refractive index and nonlinear numerical optimization. In contrast to other approaches, our method offers the advantage to simultaneously determine size, size distribution and spectral refractive index of ensembles of microparticles including uncertainty estimation.

==> anc/DataFile1.csv <==
# data denoted as 'dataset 1' in the article
"wavelength lambda/nm", "average extinction cross section C*(lambda)/um^2", "measurement uncertainty std[C*(lambda)]/um^2", "refractive index n(lambda)", "parameter uncertainty std[n(lambda)]"
260.000000,7.656047,0.374216,1.757870,0.007987
261.000000,7.658993,0.239413,1.759178,0.007253
262.000000,7.604782,0.184335,1.760125,0.006573
263.000000,7.649137,0.154655,1.760733,0.005943
264.000000,7.645862,0.134074,1.761022,0.005361
265.000000,7.655101,0.119301,1.761011,0.004825
266.000000,7.718905,0.108724,1.760723,0.004332
267.000000,7.750621,0.099893,1.760178,0.003881
268.000000,7.914175,0.094216,1.759396,0.003469
269.000000,7.991117,0.088530,1.758397,0.003094
270.000000,8.088132,0.083895,1.757200,0.002753
271.000000,8.140671,0.079459,1.755826,0.002444
272.000000,8.248167,0.076082,1.754293,0.002165
273.000000,8.452995,0.073955,1.752619,0.001914
274.000000,8.573980,0.071376,1.750821,0.001689
275.000000,8.764611,0.069618,1.748918,0.001488
276.000000,8.819640,0.067009,1.746925,0.001309
277.000000,8.852242,0.064474,1.744857,0.001151
278.000000,8.895614,0.062232,1.742730,0.001012
279.000000,8.870296,0.059712,1.740556,0.000890
280.000000,8.845599,0.057392,1.738349,0.000785
281.000000,8.904788,0.055769,1.736121,0.000694
282.000000,8.842318,0.053528,1.733883,0.000618
283.000000,8.737394,0.051191,1.731646,0.000554
284.000000,8.677463,0.049262,1.729418,0.000502
285.000000,8.484807,0.046725,1.727207,0.000460
286.000000,8.351977,0.044661,1.725022,0.000428
287.000000,8.256461,0.042913,1.722869,0.000403
288.000000,8.192320,0.041423,1.720754,0.000385
289.000000,8.018539,0.039477,1.718682,0.000372
290.000000,7.900168,0.037902,1.716656,0.000363
291.000000,7.679855,0.035931,1.714681,0.000357
292.000000,7.563481,0.034535,1.712759,0.000353
293.000000,7.478393,0.033347,1.710891,0.000350
294.000000,7.437379,0.032410,1.709079,0.000347
295.000000,7.367387,0.031394,1.707324,0.000344
296.000000,7.226770,0.030132,1.705626,0.000341
297.000000,7.097175,0.028971,1.703984,0.000338
298.000000,6.919162,0.027667,1.702398,0.000335
299.000000,6.825396,0.026749,1.700866,0.000331
300.000000,6.820349,0.026211,1.699387,0.000326
301.000000,6.879851,0.025940,1.697959,0.000322
302.000000,6.869123,0.025422,1.696579,0.000317
303.000000,6.828748,0.024819,1.695246,0.000312
304.000000,6.763593,0.024151,1.693956,0.000307
305.000000,6.662837,0.023384,1.692707,0.000303
306.000000,6.595227,0.022761,1.691495,0.000298
307.000000,6.610652,0.022443,1.690319,0.000294
308.000000,6.734090,0.022499,1.689176,0.000290
309.000000,6.864629,0.022580,1.688061,0.000287
310.000000,6.924589,0.022433,1.686973,0.000284
311.000000,6.996070,0.022331,1.685909,0.000281
312.000000,6.970902,0.021930,1.684867,0.000279
313.000000,6.901143,0.021406,1.683843,0.000278
314.000000,6.885385,0.021065,1.682836,0.000276
315.000000,6.971469,0.021043,1.681843,0.000275
316.000000,7.107585,0.021174,1.680862,0.000274
317.000000,7.298598,0.021467,1.679892,0.000273
318.000000,7.383332,0.021446,1.678930,0.000273
319.000000,7.481228,0.021468,1.677976,0.000272
320.000000,7.544346,0.021394,1.677029,0.000271
321.000000,7.547899,0.021158,1.676087,0.000270
322.000000,7.535434,0.020886,1.675149,0.000268
323.000000,7.564996,0.020739,1.674215,0.000267
324.000000,7.700048,0.020884,1.673284,0.000266
325.000000,7.877684,0.021144,1.672357,0.000265
326.000000,8.046879,0.021380,1.671432,0.000263
327.000000,8.194695,0.021559,1.670511,0.000262
328.000000,8.317057,0.021671,1.669593,0.000261
329.000000,8.376907,0.021624,1.668678,0.000260
330.000000,8.394541,0.021473,1.667768,0.000259
331.000000,8.363221,0.021204,1.666862,0.000258
332.000000,8.370219,0.021039,1.665961,0.000258
333.000000,8.434134,0.021023,1.665065,0.000258
334.000000,8.596448,0.021254,1.664176,0.000258
335.000000,8.735494,0.021428,1.663295,0.000258
336.000000,8.906216,0.021680,1.662421,0.000259
337.000000,9.037829,0.021837,1.661555,0.000260
338.000000,9.087085,0.021798,1.660699,0.000261
339.000000,9.089308,0.021651,1.659854,0.000262
340.000000,9.070800,0.021461,1.659019,0.000263
341.000000,9.028959,0.021222,1.658195,0.000264
342.000000,9.017829,0.021061,1.657384,0.000264
343.000000,9.085494,0.021089,1.656585,0.000265
344.000000,9.133437,0.021074,1.655799,0.000266
345.000000,9.275642,0.021279,1.655027,0.000266
346.000000,9.379972,0.021399,1.654269,0.000267
347.000000,9.474110,0.021498,1.653525,0.000267
348.000000,9.534842,0.021524,1.652795,0.000266
349.000000,9.568642,0.021493,1.652079,0.000266
350.000000,9.488473,0.021211,1.651378,0.000265
351.000000,9.419637,0.020960,1.650692,0.000265
352.000000,9.341376,0.020693,1.650019,0.000264
353.000000,9.301602,0.020517,1.649361,0.000262
354.000000,9.290424,0.020409,1.648716,0.000261
355.000000,9.360877,0.020483,1.648085,0.000260
356.000000,9.411505,0.020517,1.647467,0.000259
357.000000,9.459056,0.020546,1.646862,0.000257
358.000000,9.482904,0.020528,1.646268,0.000256
359.000000,9.540296,0.020584,1.645687,0.000255
360.000000,9.565185,0.020574,1.645116,0.000253
361.000000,9.479438,0.020329,1.644557,0.000252
362.000000,9.379943,0.020059,1.644007,0.000251
363.000000,9.292812,0.019820,1.643466,0.000250
364.000000,9.210294,0.019595,1.642934,0.000248
365.000000,9.149721,0.019420,1.642410,0.000247
366.000000,9.099969,0.019272,1.641894,0.000246
367.000000,9.094311,0.019220,1.641385,0.000245
368.000000,9.108704,0.019213,1.640882,0.000244
369.000000,9.148730,0.019262,1.640385,0.000243
370.000000,9.183583,0.019303,1.639894,0.000241
371.000000,9.179563,0.019265,1.639408,0.000240
372.000000,9.137405,0.019149,1.638926,0.000238
373.000000,9.099556,0.019045,1.638448,0.000237
374.000000,9.018520,0.018853,1.637974,0.000235
375.000000,8.885085,0.018555,1.637503,0.000233
376.000000,8.778452,0.018315,1.637036,0.000231
377.000000,8.675166,0.018085,1.636572,0.000229
378.000000,8.579977,0.017874,1.636110,0.000227
379.000000,8.537158,0.017775,1.635652,0.000225
380.000000,8.520644,0.017732,1.635196,0.000223
381.000000,8.499481,0.017681,1.634742,0.000221
382.000000,8.525833,0.017732,1.634291,0.000219
383.000000,8.515153,0.017707,1.633843,0.000216
384.000000,8.511854,0.017699,1.633398,0.000214
385.000000,8.483356,0.017641,1.632955,0.000212
386.000000,8.412370,0.017496,1.632515,0.000211
387.000000,8.341358,0.017352,1.632078,0.000209
388.000000,8.254541,0.017178,1.631644,0.000207
389.000000,8.126314,0.016918,1.631214,0.000206
390.000000,7.993563,0.016651,1.630787,0.000205
391.000000,7.912701,0.016492,1.630364,0.000203
392.000000,7.844767,0.016362,1.629944,0.000202
393.000000,7.791069,0.016263,1.629529,0.000202
394.000000,7.733731,0.016158,1.629118,0.000201
395.000000,7.703394,0.016110,1.628711,0.000200
396.000000,7.697510,0.016114,1.628308,0.000200
397.000000,7.674508,0.016084,1.627911,0.000199
398.000000,7.682915,0.016121,1.627518,0.000199
399.000000,7.645590,0.016064,1.627130,0.000198
400.000000,7.639878,0.016073,1.626747,0.000198
401.000000,7.554615,0.015917,1.626369,0.000198
402.000000,7.471195,0.015764,1.625997,0.000198
403.000000,7.386055,0.015609,1.625629,0.000198
404.000000,7.249640,0.015346,1.625267,0.000198
405.000000,7.138901,0.015137,1.624909,0.000198
406.000000,7.063516,0.015004,1.624557,0.000198
407.000000,6.984365,0.014863,1.624209,0.000198
408.000000,6.928867,0.014773,1.623867,0.000198
409.000000,6.904269,0.014750,1.623529,0.000199
410.000000,6.883842,0.014736,1.623196,0.000199
411.000000,6.891254,0.014782,1.622867,0.000200
412.000000,6.883955,0.014798,1.622542,0.000200
413.000000,6.885725,0.014835,1.622222,0.000201
414.000000,6.879446,0.014854,1.621905,0.000202
415.000000,6.865088,0.014858,1.621593,0.000203
416.000000,6.820231,0.014795,1.621283,0.000204
417.000000,6.778474,0.014740,1.620977,0.000205
418.000000,6.717478,0.014644,1.620674,0.000205
419.000000,6.664416,0.014564,1.620374,0.000206
420.000000,6.587359,0.014433,1.620077,0.000207
421.000000,6.521397,0.014326,1.619782,0.000208
422.000000,6.448648,0.014203,1.619489,0.000209
423.000000,6.395401,0.014124,1.619199,0.000209
424.000000,6.328238,0.014014,1.618910,0.000210
425.000000,6.294256,0.013978,1.618624,0.000211
426.000000,6.268777,0.013960,1.618339,0.000211
427.000000,6.276079,0.014017,1.618055,0.000212
428.000000,6.267168,0.014037,1.617773,0.000212
429.000000,6.269854,0.014085,1.617493,0.000212
430.000000,6.271132,0.014130,1.617213,0.000213
431.000000,6.290121,0.014215,1.616936,0.000213
432.000000,6.292510,0.014264,1.616659,0.000214
433.000000,6.289923,0.014302,1.616383,0.000215
434.000000,6.265801,0.014292,1.616109,0.000216
435.000000,6.246119,0.014292,1.615837,0.000217
436.000000,6.202653,0.014238,1.615565,0.000218
437.000000,6.134674,0.014127,1.615295,0.000219
438.000000,6.089478,0.014069,1.615027,0.000221
439.000000,6.045323,0.014013,1.614760,0.000223
440.000000,6.003118,0.013961,1.614495,0.000224
441.000000,5.974537,0.013941,1.614232,0.000227
442.000000,5.940122,0.013908,1.613971,0.000229
443.000000,5.927364,0.013925,1.613711,0.000231
444.000000,5.938529,0.013999,1.613455,0.000234
445.000000,5.920102,0.014004,1.613200,0.000236
446.000000,5.947531,0.014117,1.612948,0.000239
447.000000,5.956739,0.014189,1.612698,0.000241
448.000000,5.981862,0.014299,1.612451,0.000243
449.000000,6.028173,0.014461,1.612207,0.000246
450.000000,5.979296,0.014395,1.611966,0.000248
451.000000,6.033134,0.014576,1.611728,0.000250
452.000000,6.051844,0.014675,1.611493,0.000251
453.000000,6.061297,0.014751,1.611261,0.000253
454.000000,6.048798,0.014774,1.611033,0.000254
455.000000,6.039645,0.014806,1.610807,0.000255
456.000000,6.028109,0.014832,1.610585,0.000255
457.000000,6.005298,0.014831,1.610366,0.000255
458.000000,6.003380,0.014882,1.610150,0.000255
459.000000,5.970196,0.014855,1.609937,0.000255
460.000000,5.968376,0.014906,1.609728,0.000254
461.000000,5.944358,0.014902,1.609521,0.000253
462.000000,5.933420,0.014931,1.609318,0.000252
463.000000,5.912574,0.014936,1.609117,0.000251
464.000000,5.940156,0.015063,1.608919,0.000249
465.000000,5.968381,0.015192,1.608723,0.000248
466.000000,5.995710,0.015321,1.608530,0.000246
467.000000,6.015134,0.015430,1.608339,0.000244
468.000000,6.014978,0.015489,1.608150,0.000242
469.000000,6.054150,0.015651,1.607963,0.000241
470.000000,6.093209,0.015813,1.607778,0.000239
471.000000,6.137294,0.015990,1.607594,0.000238
472.000000,6.181588,0.016169,1.607412,0.000236
473.000000,6.207548,0.016301,1.607231,0.000235
474.000000,6.215362,0.016386,1.607050,0.000234
475.000000,6.218468,0.016459,1.606871,0.000233
476.000000,6.241210,0.016585,1.606691,0.000233
477.000000,6.250304,0.016675,1.606513,0.000232
478.000000,6.281692,0.016825,1.606334,0.000232
479.000000,6.266343,0.016851,1.606156,0.000232
480.000000,6.255610,0.016890,1.605977,0.000232
481.000000,6.228495,0.016884,1.605798,0.000232
482.000000,6.264114,0.017049,1.605619,0.000232
483.000000,6.265732,0.017122,1.605439,0.000232
484.000000,6.284245,0.017242,1.605259,0.000232
485.000000,6.292882,0.017336,1.605079,0.000233
486.000000,6.341030,0.017539,1.604897,0.000233
487.000000,6.352973,0.017644,1.604715,0.000234
488.000000,6.385265,0.017806,1.604533,0.000234
489.000000,6.402640,0.017927,1.604350,0.000234
490.000000,6.459538,0.018160,1.604166,0.000235
491.000000,6.517378,0.018397,1.603982,0.000235
492.000000,6.512286,0.018458,1.603797,0.000236
493.000000,6.561722,0.018674,1.603612,0.000236
494.000000,6.613576,0.018899,1.603426,0.000237
495.000000,6.669460,0.019137,1.603241,0.000237
496.000000,6.700653,0.019305,1.603055,0.000238
497.000000,6.761293,0.019560,1.602870,0.000239
498.000000,6.770813,0.019668,1.602684,0.000240
499.000000,6.827694,0.019915,1.602499,0.000241
500.000000,6.843249,0.020043,1.602315,0.000242
501.000000,6.878331,0.020229,1.602132,0.000243
502.000000,6.885214,0.020333,1.601949,0.000244
503.000000,6.918151,0.020514,1.601767,0.000245
504.000000,6.906753,0.020565,1.601587,0.000246
505.000000,6.942773,0.020758,1.601408,0.000248
506.000000,6.958150,0.020890,1.601230,0.000249
507.000000,6.981528,0.021047,1.601055,0.000251
508.000000,6.990199,0.021161,1.600881,0.000252
509.000000,7.031508,0.021374,1.600709,0.000254
510.000000,7.066400,0.021569,1.600539,0.000255
511.000000,7.095252,0.021747,1.600371,0.000257
512.000000,7.145348,0.021992,1.600205,0.000258
513.000000,7.165104,0.022144,1.600042,0.000260
514.000000,7.217252,0.022398,1.599881,0.000261
515.000000,7.262301,0.022632,1.599723,0.000262
516.000000,7.293997,0.022825,1.599567,0.000264
517.000000,7.320083,0.023002,1.599414,0.000265
518.000000,7.399982,0.023350,1.599262,0.000266
519.000000,7.447113,0.023596,1.599114,0.000268
520.000000,7.495426,0.023848,1.598967,0.000269
521.000000,7.537501,0.024082,1.598823,0.000270
522.000000,7.564216,0.024268,1.598681,0.000272
523.000000,7.603786,0.024497,1.598541,0.000274
524.000000,7.649316,0.024746,1.598404,0.000275
525.000000,7.679651,0.024948,1.598268,0.000277
526.000000,7.719854,0.025183,1.598133,0.000279
527.000000,7.756001,0.025406,1.598001,0.000281
528.000000,7.815372,0.025707,1.597870,0.000284
529.000000,7.816698,0.025819,1.597740,0.000286
530.000000,7.837534,0.025995,1.597611,0.000289
531.000000,7.871485,0.026217,1.597484,0.000292
532.000000,7.906306,0.026442,1.597357,0.000295
533.000000,7.934934,0.026648,1.597231,0.000298
534.000000,7.944195,0.026791,1.597106,0.000302
535.000000,7.972445,0.026998,1.596981,0.000305
536.000000,7.990446,0.027171,1.596856,0.000309
537.000000,8.033340,0.027431,1.596732,0.000313
538.000000,8.093385,0.027751,1.596607,0.000318
539.000000,8.103319,0.027901,1.596483,0.000322
540.000000,8.160005,0.028213,1.596359,0.000327
541.000000,8.174653,0.028381,1.596234,0.000331
542.000000,8.230395,0.028693,1.596109,0.000336
543.000000,8.267236,0.028941,1.595985,0.000341
544.000000,8.327698,0.029274,1.595860,0.000346
545.000000,8.361014,0.029514,1.595734,0.000352
546.000000,8.407076,0.029799,1.595609,0.000357
547.000000,8.465356,0.030131,1.595483,0.000363
548.000000,8.512716,0.030425,1.595358,0.000368
549.000000,8.556816,0.030710,1.595232,0.000374
550.000000,8.595347,0.030976,1.595107,0.000380
551.000000,8.647111,0.031292,1.594982,0.000386
552.000000,8.663684,0.031482,1.594857,0.000392
553.000000,8.725461,0.031838,1.594732,0.000398
554.000000,8.740625,0.032025,1.594608,0.000404
555.000000,8.790126,0.032340,1.594485,0.000410
556.000000,8.822703,0.032595,1.594363,0.000416
557.000000,8.864626,0.032885,1.594242,0.000422
558.000000,8.878266,0.033072,1.594123,0.000429
559.000000,8.940888,0.033444,1.594005,0.000435
560.000000,8.935979,0.033564,1.593888,0.000441
561.000000,9.001585,0.033950,1.593773,0.000447
562.000000,8.970190,0.033971,1.593661,0.000453
563.000000,9.031968,0.034347,1.593550,0.000459
564.000000,9.039207,0.034517,1.593442,0.000464
565.000000,9.078926,0.034812,1.593336,0.000470
566.000000,9.104203,0.035053,1.593233,0.000475
567.000000,9.126361,0.035283,1.593132,0.000480
568.000000,9.184898,0.035656,1.593034,0.000486
569.000000,9.199394,0.035860,1.592940,0.000491
570.000000,9.267666,0.036275,1.592848,0.000495
571.000000,9.282072,0.036482,1.592759,0.000500
572.000000,9.318541,0.036776,1.592673,0.000505
573.000000,9.350197,0.037053,1.592590,0.000510
574.000000,9.383263,0.037338,1.592510,0.000514
575.000000,9.447450,0.037748,1.592433,0.000519
576.000000,9.490686,0.038077,1.592359,0.000524
577.000000,9.494462,0.038249,1.592288,0.000528
578.000000,9.543518,0.038605,1.592220,0.000533
579.000000,9.588820,0.038949,1.592154,0.000538
580.000000,9.631435,0.039283,1.592090,0.000544
581.000000,9.680433,0.039645,1.592029,0.000549
582.000000,9.722620,0.039982,1.591970,0.000555
583.000000,9.717139,0.040124,1.591913,0.000561
584.000000,9.771988,0.040517,1.591857,0.000568
585.000000,9.788404,0.040752,1.591803,0.000574
586.000000,9.816651,0.041038,1.591749,0.000582
587.000000,9.823533,0.041235,1.591697,0.000589
588.000000,9.865032,0.041580,1.591646,0.000597
589.000000,9.866380,0.041757,1.591595,0.000606
590.000000,9.870260,0.041945,1.591544,0.000614
591.000000,9.909386,0.042285,1.591493,0.000624
592.000000,9.992073,0.042813,1.591442,0.000633
593.000000,10.016990,0.043096,1.591390,0.000643
594.000000,10.033530,0.043345,1.591337,0.000654
595.000000,10.010650,0.043424,1.591283,0.000665
596.000000,10.063340,0.043832,1.591228,0.000676
597.000000,10.094950,0.044151,1.591172,0.000688
598.000000,10.106170,0.044382,1.591114,0.000700
599.000000,10.158940,0.044797,1.591054,0.000712
600.000000,10.159120,0.044982,1.590992,0.000725
601.000000,10.175370,0.045240,1.590928,0.000738
602.000000,10.252260,0.045769,1.590862,0.000751
603.000000,10.238950,0.045898,1.590794,0.000765
604.000000,10.268600,0.046220,1.590723,0.000779
605.000000,10.318210,0.046635,1.590650,0.000793
606.000000,10.311020,0.046794,1.590575,0.000807
607.000000,10.345670,0.047145,1.590497,0.000822
608.000000,10.433220,0.047740,1.590418,0.000836
609.000000,10.428570,0.047915,1.590336,0.000851
610.000000,10.465390,0.048283,1.590252,0.000866
611.000000,10.492320,0.048607,1.590166,0.000881
612.000000,10.527380,0.048970,1.590078,0.000896
613.000000,10.605660,0.049538,1.589989,0.000910
614.000000,10.572670,0.049588,1.589898,0.000925
615.000000,10.576070,0.049809,1.589806,0.000939
616.000000,10.616720,0.050207,1.589713,0.000954
617.000000,10.694720,0.050785,1.589619,0.000968
618.000000,10.708750,0.051062,1.589524,0.000981
619.000000,10.760060,0.051519,1.589429,0.000995
620.000000,10.758280,0.051723,1.589333,0.001008
621.000000,10.784910,0.052066,1.589238,0.001020
622.000000,10.820320,0.052454,1.589143,0.001033
623.000000,10.896010,0.053040,1.589048,0.001044
624.000000,10.851890,0.053044,1.588954,0.001056
625.000000,10.880170,0.053403,1.588861,0.001067
626.000000,10.928270,0.053862,1.588769,0.001078
627.000000,10.938380,0.054136,1.588679,0.001089
628.000000,10.914400,0.054242,1.588590,0.001099
629.000000,11.053950,0.055165,1.588502,0.001110
630.000000,10.969170,0.054970,1.588417,0.001120
631.000000,11.053260,0.055622,1.588333,0.001130
632.000000,11.064580,0.055912,1.588251,0.001140
633.000000,11.056170,0.056103,1.588172,0.001151
634.000000,11.103220,0.056577,1.588094,0.001162
635.000000,11.021910,0.056398,1.588018,0.001173
636.000000,11.078960,0.056927,1.587945,0.001185
637.000000,11.118860,0.057372,1.587874,0.001198
638.000000,11.212490,0.058098,1.587805,0.001211
639.000000,11.186410,0.058207,1.587737,0.001225
640.000000,11.155470,0.058290,1.587672,0.001241
641.000000,11.209030,0.058817,1.587608,0.001257
642.000000,11.241510,0.059237,1.587547,0.001274
643.000000,11.241450,0.059487,1.587486,0.001293
644.000000,11.274910,0.059916,1.587427,0.001312
645.000000,11.287580,0.060238,1.587369,0.001333
646.000000,11.343520,0.060793,1.587312,0.001356
647.000000,11.391390,0.061309,1.587256,0.001380
648.000000,11.354290,0.061370,1.587200,0.001405
649.000000,11.325370,0.061474,1.587145,0.001432
650.000000,11.415530,0.062228,1.587090,0.001460
651.000000,11.456710,0.062720,1.587035,0.001489
652.000000,11.462790,0.063022,1.586979,0.001520
653.000000,11.460110,0.063278,1.586923,0.001553
654.000000,11.477520,0.063646,1.586866,0.001587
655.000000,11.494220,0.064013,1.586808,0.001622
656.000000,11.482210,0.064222,1.586748,0.001659
657.000000,11.585090,0.065078,1.586688,0.001696
658.000000,11.593880,0.065410,1.586626,0.001735
659.000000,11.584300,0.065639,1.586562,0.001775
660.000000,11.666040,0.066390,1.586497,0.001816
661.000000,11.575060,0.066159,1.586429,0.001858
662.000000,11.678910,0.067045,1.586360,0.001901
663.000000,11.637330,0.067098,1.586289,0.001944
664.000000,11.733810,0.067952,1.586215,0.001987
665.000000,11.752510,0.068359,1.586139,0.002031
666.000000,11.722790,0.068487,1.586061,0.002075
667.000000,11.753280,0.068969,1.585981,0.002119
668.000000,11.778910,0.069426,1.585898,0.002163
669.000000,11.847920,0.070143,1.585814,0.002206
670.000000,11.750740,0.069878,1.585727,0.002248
671.000000,11.757560,0.070231,1.585638,0.002290
672.000000,11.741980,0.070452,1.585548,0.002331
673.000000,11.823740,0.071261,1.585455,0.002371
674.000000,11.956850,0.072389,1.585361,0.002410
675.000000,11.829510,0.071941,1.585265,0.002448
676.000000,11.749250,0.071777,1.585168,0.002484
677.000000,11.930340,0.073215,1.585069,0.002519
678.000000,11.878200,0.073228,1.584969,0.002553
679.000000,11.927720,0.073870,1.584868,0.002586
680.000000,11.936360,0.074264,1.584766,0.002617
681.000000,11.923950,0.074529,1.584663,0.002647
682.000000,11.951970,0.075049,1.584559,0.002677
683.000000,12.012120,0.075778,1.584455,0.002705
684.000000,11.946900,0.075718,1.584350,0.002734
685.000000,11.950840,0.076097,1.584244,0.002762
686.000000,11.901270,0.076138,1.584138,0.002791
687.000000,12.018230,0.077249,1.584031,0.002821
688.000000,12.049510,0.077817,1.583924,0.002853
689.000000,12.079370,0.078381,1.583816,0.002886
690.000000,11.950720,0.077916,1.583708,0.002921
691.000000,12.068420,0.079061,1.583600,0.002960
692.000000,11.995230,0.078961,1.583490,0.003003
693.000000,12.030520,0.079576,1.583381,0.003050
694.000000,12.131480,0.080635,1.583270,0.003102
695.000000,12.120010,0.080952,1.583159,0.003160
696.000000,12.142430,0.081500,1.583046,0.003225
697.000000,12.167550,0.082072,1.582932,0.003297
698.000000,12.235860,0.082942,1.582818,0.003377
699.000000,12.069140,0.082220,1.582701,0.003465
700.000000,12.158590,0.083245,1.582583,0.003564
701.000000,12.180760,0.083818,1.582463,0.003672
702.000000,12.176920,0.084216,1.582342,0.003791
703.000000,12.217270,0.084926,1.582218,0.003922
704.000000,12.238220,0.085508,1.582092,0.004065
705.000000,12.237610,0.085945,1.581964,0.004221
706.000000,12.200700,0.086131,1.581833,0.004391
707.000000,12.332210,0.087514,1.581699,0.004575
708.000000,12.256300,0.087433,1.581563,0.004773
709.000000,12.272850,0.088014,1.581424,0.004987
710.000000,12.293690,0.088633,1.581283,0.005216
711.000000,12.335060,0.089409,1.581138,0.005461
712.000000,12.326910,0.089832,1.580992,0.005722
713.000000,12.343930,0.090446,1.580843,0.006000
714.000000,12.237670,0.090158,1.580691,0.006295
715.000000,12.340180,0.091416,1.580538,0.006606
716.000000,12.287450,0.091531,1.580383,0.006934
717.000000,12.408280,0.092950,1.580226,0.007278
718.000000,12.355930,0.093081,1.580069,0.007638
719.000000,12.344700,0.093526,1.579911,0.008013
720.000000,12.318240,0.093861,1.579753,0.008403
721.000000,12.370970,0.094809,1.579595,0.008807
722.000000,12.356770,0.095254,1.579439,0.009224
723.000000,12.339370,0.095681,1.579285,0.009653
724.000000,12.271420,0.095720,1.579134,0.010093
725.000000,12.364870,0.097028,1.578986,0.010543
726.000000,12.408500,0.097961,1.578843,0.011000
727.000000,12.385600,0.098379,1.578705,0.011465
728.000000,12.446730,0.099476,1.578574,0.011934
729.000000,12.408210,0.099788,1.578450,0.012406
730.000000,12.363570,0.100057,1.578335,0.012880
731.000000,12.430850,0.101243,1.578230,0.013353
732.000000,12.420890,0.101815,1.578135,0.013823
733.000000,12.360870,0.101984,1.578052,0.014289
734.000000,12.352260,0.102586,1.577982,0.014748
735.000000,12.371370,0.103431,1.577927,0.015198
736.000000,12.366200,0.104086,1.577887,0.015637
737.000000,12.407790,0.105151,1.577864,0.016063
738.000000,12.613250,0.107633,1.577858,0.016474
739.000000,12.520240,0.107589,1.577872,0.016868
740.000000,12.549630,0.108609,1.577905,0.017242
741.000000,12.391920,0.108018,1.577960,0.017596
742.000000,12.590570,0.110552,1.578036,0.017926
743.000000,12.359320,0.109326,1.578136,0.018231
744.000000,12.225650,0.108958,1.578259,0.018510
745.000000,12.314430,0.110588,1.578408,0.018761
746.000000,12.412930,0.112338,1.578581,0.018983
747.000000,12.329950,0.112467,1.578781,0.019174
748.000000,12.712060,0.116882,1.579007,0.019333
749.000000,12.397820,0.114921,1.579261,0.019460
750.000000,12.560680,0.117396,1.579541,0.019554
751.000000,12.246980,0.115430,1.579850,0.019614
752.000000,12.840100,0.122061,1.580186,0.019640
753.000000,12.329890,0.118237,1.580549,0.019631
754.000000,12.434110,0.120301,1.580940,0.019589
755.000000,12.261130,0.119707,1.581359,0.019513
756.000000,12.367830,0.121871,1.581804,0.019403
757.000000,12.629340,0.125628,1.582276,0.019261
758.000000,12.477950,0.125326,1.582773,0.019087
759.000000,12.497730,0.126769,1.583296,0.018882
760.000000,12.559240,0.128685,1.583842,0.018648
761.000000,12.371380,0.128076,1.584412,0.018386
762.000000,12.590980,0.131737,1.585003,0.018097
763.000000,12.464240,0.131834,1.585615,0.017784
764.000000,12.500620,0.133700,1.586246,0.017448
765.000000,12.511490,0.135356,1.586895,0.017091
766.000000,12.433580,0.136104,1.587560,0.016716
767.000000,12.305000,0.136337,1.588240,0.016324
768.000000,12.384330,0.138938,1.588933,0.015917
769.000000,12.443510,0.141409,1.589636,0.015499
770.000000,12.736590,0.146674,1.590348,0.015070
771.000000,12.448300,0.145336,1.591068,0.014634
772.000000,12.598440,0.149193,1.591792,0.014193
773.000000,12.326750,0.148142,1.592519,0.013750
774.000000,12.225070,0.149184,1.593247,0.013305
775.000000,12.181030,0.151028,1.593974,0.012862
776.000000,12.481660,0.157340,1.594697,0.012423
777.000000,11.827140,0.151688,1.595414,0.011990
778.000000,12.007610,0.156811,1.596124,0.011566
779.000000,12.408210,0.165141,1.596823,0.011154
780.000000,12.724660,0.172756,1.597510,0.010755
781.000000,12.616780,0.174919,1.598183,0.010373
782.000000,12.672210,0.179621,1.598839,0.010012
783.000000,12.888880,0.187029,1.599477,0.009677
784.000000,12.652270,0.188236,1.600094,0.009371
785.000000,12.610550,0.192683,1.600689,0.009101
786.000000,12.450260,0.195751,1.601260,0.008873
787.000000,12.463790,0.202100,1.601804,0.008695
788.000000,12.298420,0.206202,1.602320,0.008576
789.000000,12.476240,0.216968,1.602807,0.008523
790.000000,12.154700,0.220055,1.603263,0.008547
791.000000,12.540190,0.237424,1.603686,0.008653
792.000000,12.239390,0.243697,1.604075,0.008850
793.000000,12.611110,0.265965,1.604430,0.009141
794.000000,12.434140,0.280393,1.604747,0.009530
795.000000,12.017140,0.293547,1.605028,0.010016
796.000000,12.281060,0.331195,1.605270,0.010599
797.000000,12.102170,0.371390,1.605472,0.011277
798.000000,12.362970,0.456500,1.605635,0.012046
799.000000,12.358910,0.630298,1.605757,0.012903


==> anc/DataFile2.csv <==
# data denoted as 'dataset 2' in the article
"wavelength lambda/nm", "average extinction cross section C*(lambda)/um^2", "measurement uncertainty std[C*(lambda)]/um^2", "refractive index n(lambda)", "parameter uncertainty std[n(lambda)]"
260.000000,8.206635,0.401127,1.735049,0.018942
261.000000,8.150452,0.254775,1.737239,0.017362
262.000000,8.170017,0.198036,1.739097,0.015884
263.000000,8.145093,0.164683,1.740638,0.014506
264.000000,8.037493,0.140941,1.741877,0.013222
265.000000,8.055882,0.125547,1.742829,0.012029
266.000000,7.900890,0.111288,1.743511,0.010923
267.000000,8.050235,0.103754,1.743936,0.009900
268.000000,8.090025,0.096309,1.744121,0.008954
269.000000,8.120600,0.089965,1.744081,0.008083
270.000000,8.057669,0.083579,1.743832,0.007281
271.000000,8.098929,0.079051,1.743389,0.006545
272.000000,8.232866,0.075941,1.742766,0.005871
273.000000,8.398753,0.073481,1.741979,0.005254
274.000000,8.553578,0.071206,1.741042,0.004691
275.000000,8.813087,0.070003,1.739968,0.004178
276.000000,8.872671,0.067412,1.738773,0.003712
277.000000,9.020540,0.065699,1.737468,0.003289
278.000000,9.110926,0.063738,1.736066,0.002905
279.000000,9.162232,0.061677,1.734580,0.002559
280.000000,9.225607,0.059857,1.733021,0.002247
281.000000,9.235875,0.057842,1.731401,0.001966
282.000000,9.256863,0.056037,1.729729,0.001713
283.000000,9.269286,0.054307,1.728017,0.001488
284.000000,9.177985,0.052103,1.726272,0.001287
285.000000,9.094379,0.050082,1.724503,0.001110
286.000000,9.107202,0.048699,1.722719,0.000954
287.000000,9.000230,0.046778,1.720928,0.000819
288.000000,8.868465,0.044842,1.719135,0.000703
289.000000,8.716993,0.042916,1.717347,0.000606
290.000000,8.509395,0.040824,1.715569,0.000527
291.000000,8.374885,0.039183,1.713807,0.000466
292.000000,8.355766,0.038153,1.712065,0.000423
293.000000,8.296971,0.036998,1.710347,0.000394
294.000000,8.137846,0.035462,1.708656,0.000377
295.000000,8.026461,0.034203,1.706995,0.000370
296.000000,7.815831,0.032588,1.705366,0.000370
297.000000,7.617725,0.031096,1.703771,0.000373
298.000000,7.544338,0.030167,1.702212,0.000377
299.000000,7.594396,0.029763,1.700690,0.000381
300.000000,7.576254,0.029116,1.699205,0.000385
301.000000,7.469774,0.028164,1.697757,0.000388
302.000000,7.364299,0.027255,1.696348,0.000388
303.000000,7.217342,0.026231,1.694975,0.000388
304.000000,7.063919,0.025223,1.693640,0.000385
305.000000,7.030828,0.024676,1.692341,0.000381
306.000000,7.085849,0.024454,1.691078,0.000376
307.000000,7.150296,0.024275,1.689848,0.000371
308.000000,7.159047,0.023919,1.688652,0.000364
309.000000,7.154199,0.023533,1.687487,0.000357
310.000000,7.082394,0.022945,1.686352,0.000350
311.000000,7.031589,0.022444,1.685246,0.000343
312.000000,6.942435,0.021841,1.684167,0.000336
313.000000,7.028975,0.021802,1.683113,0.000330
314.000000,7.137934,0.021837,1.682083,0.000324
315.000000,7.303394,0.022045,1.681076,0.000318
316.000000,7.413111,0.022084,1.680089,0.000313
317.000000,7.496617,0.022049,1.679121,0.000309
318.000000,7.474117,0.021710,1.678171,0.000305
319.000000,7.342865,0.021071,1.677237,0.000302
320.000000,7.390303,0.020957,1.676318,0.000299
321.000000,7.451826,0.020888,1.675412,0.000296
322.000000,7.610857,0.021095,1.674518,0.000294
323.000000,7.797828,0.021377,1.673636,0.000291
324.000000,7.947574,0.021556,1.672764,0.000289
325.000000,8.108706,0.021764,1.671901,0.000287
326.000000,8.148608,0.021651,1.671046,0.000285
327.000000,8.139016,0.021412,1.670199,0.000284
328.000000,8.111376,0.021135,1.669358,0.000282
329.000000,8.094128,0.020894,1.668524,0.000281
330.000000,8.191697,0.020954,1.667695,0.000279
331.000000,8.385150,0.021259,1.666872,0.000279
332.000000,8.588520,0.021588,1.666053,0.000278
333.000000,8.697860,0.021681,1.665239,0.000278
334.000000,8.867563,0.021924,1.664430,0.000278
335.000000,8.940392,0.021931,1.663624,0.000278
336.000000,9.040743,0.022007,1.662823,0.000278
337.000000,8.973994,0.021683,1.662025,0.000279
338.000000,8.958908,0.021490,1.661232,0.000280
339.000000,8.965933,0.021357,1.660443,0.000282
340.000000,9.059711,0.021434,1.659658,0.000283
341.000000,9.190470,0.021601,1.658877,0.000284
342.000000,9.373969,0.021893,1.658101,0.000286
343.000000,9.548712,0.022164,1.657329,0.000287
344.000000,9.615292,0.022186,1.656563,0.000288
345.000000,9.715271,0.022288,1.655801,0.000289
346.000000,9.699600,0.022128,1.655044,0.000290
347.000000,9.657488,0.021914,1.654293,0.000290
348.000000,9.575232,0.021615,1.653548,0.000290
349.000000,9.535070,0.021418,1.652809,0.000290
350.000000,9.616537,0.021497,1.652076,0.000289
351.000000,9.680715,0.021541,1.651349,0.000288
352.000000,9.768360,0.021639,1.650629,0.000287
353.000000,9.891748,0.021819,1.649916,0.000285
354.000000,9.997749,0.021963,1.649210,0.000284
355.000000,10.124550,0.022154,1.648512,0.000282
356.000000,10.131240,0.022086,1.647821,0.000280
357.000000,10.069300,0.021872,1.647137,0.000278
358.000000,9.963287,0.021567,1.646462,0.000276
359.000000,9.927837,0.021420,1.645795,0.000274
360.000000,9.822622,0.021128,1.645136,0.000272
361.000000,9.817968,0.021055,1.644486,0.000269
362.000000,9.842319,0.021048,1.643844,0.000268
363.000000,9.880934,0.021075,1.643211,0.000266
364.000000,9.929277,0.021125,1.642587,0.000264
365.000000,10.009580,0.021245,1.641972,0.000262
366.000000,10.056400,0.021297,1.641366,0.000261
367.000000,10.059130,0.021259,1.640770,0.000259
368.000000,9.992499,0.021077,1.640183,0.000258
369.000000,9.894623,0.020832,1.639605,0.000256
370.000000,9.803185,0.020605,1.639037,0.000255
371.000000,9.680614,0.020316,1.638479,0.000253
372.000000,9.605688,0.020130,1.637930,0.000252
373.000000,9.559032,0.020007,1.637391,0.000250
374.000000,9.542274,0.019948,1.636863,0.000248
375.000000,9.540200,0.019923,1.636343,0.000246
376.000000,9.548021,0.019921,1.635834,0.000245
377.000000,9.613935,0.020042,1.635335,0.000242
378.000000,9.582023,0.019962,1.634846,0.000240
379.000000,9.591859,0.019970,1.634366,0.000238
380.000000,9.565248,0.019906,1.633897,0.000236
381.000000,9.480080,0.019721,1.633437,0.000233
382.000000,9.357346,0.019461,1.632987,0.000231
383.000000,9.245626,0.019226,1.632547,0.000229
384.000000,9.114481,0.018952,1.632116,0.000226
385.000000,8.990829,0.018696,1.631695,0.000224
386.000000,8.909490,0.018530,1.631283,0.000222
387.000000,8.918864,0.018554,1.630880,0.000220
388.000000,8.867143,0.018452,1.630486,0.000218
389.000000,8.884282,0.018496,1.630101,0.000216
390.000000,8.861732,0.018459,1.629724,0.000214
391.000000,8.875517,0.018499,1.629356,0.000213
392.000000,8.855018,0.018470,1.628995,0.000212
393.000000,8.826024,0.018424,1.628642,0.000210
394.000000,8.796420,0.018378,1.628297,0.000209
395.000000,8.711234,0.018218,1.627958,0.000208
396.000000,8.611435,0.018028,1.627626,0.000207
397.000000,8.504176,0.017823,1.627301,0.000207
398.000000,8.374475,0.017572,1.626981,0.000206
399.000000,8.262032,0.017359,1.626667,0.000205
400.000000,8.196626,0.017245,1.626357,0.000205
401.000000,8.105306,0.017077,1.626053,0.000204
402.000000,8.066346,0.017020,1.625752,0.000204
403.000000,8.043228,0.016998,1.625455,0.000203
404.000000,8.054497,0.017050,1.625162,0.000203
405.000000,8.044374,0.017057,1.624871,0.000202
406.000000,8.026499,0.017050,1.624582,0.000202
407.000000,8.017385,0.017062,1.624295,0.000201
408.000000,7.993271,0.017043,1.624010,0.000201
409.000000,7.965705,0.017017,1.623726,0.000201
410.000000,7.922062,0.016958,1.623442,0.000200
411.000000,7.897000,0.016940,1.623158,0.000200
412.000000,7.790609,0.016747,1.622874,0.000200
413.000000,7.667300,0.016518,1.622590,0.000200
414.000000,7.531659,0.016263,1.622304,0.000200
415.000000,7.453959,0.016132,1.622017,0.000199
416.000000,7.412710,0.016081,1.621729,0.000199
417.000000,7.374201,0.016036,1.621439,0.000199
418.000000,7.316133,0.015949,1.621146,0.000199
419.000000,7.296384,0.015945,1.620852,0.000199
420.000000,7.302782,0.016000,1.620555,0.000199
421.000000,7.301609,0.016039,1.620256,0.000199
422.000000,7.285217,0.016046,1.619954,0.000199
423.000000,7.249174,0.016010,1.619649,0.000199
424.000000,7.251060,0.016058,1.619342,0.000198
425.000000,7.225794,0.016046,1.619032,0.000198
426.000000,7.160378,0.015946,1.618720,0.000198
427.000000,7.095233,0.015846,1.618406,0.000197
428.000000,7.046136,0.015782,1.618089,0.000197
429.000000,6.950124,0.015613,1.617771,0.000197
430.000000,6.867743,0.015474,1.617451,0.000197
431.000000,6.811070,0.015393,1.617129,0.000196
432.000000,6.746433,0.015293,1.616807,0.000196
433.000000,6.689525,0.015211,1.616483,0.000196
434.000000,6.671375,0.015217,1.616160,0.000196
435.000000,6.626372,0.015162,1.615836,0.000197
436.000000,6.640887,0.015244,1.615513,0.000197
437.000000,6.637336,0.015285,1.615191,0.000198
438.000000,6.679347,0.015432,1.614870,0.000199
439.000000,6.665626,0.015451,1.614551,0.000200
440.000000,6.684231,0.015545,1.614234,0.000201
441.000000,6.660571,0.015542,1.613920,0.000203
442.000000,6.671634,0.015620,1.613609,0.000205
443.000000,6.683976,0.015702,1.613302,0.000207
444.000000,6.654648,0.015687,1.613000,0.000209
445.000000,6.627171,0.015676,1.612701,0.000211
446.000000,6.594866,0.015654,1.612408,0.000213
447.000000,6.511331,0.015510,1.612121,0.000215
448.000000,6.489142,0.015511,1.611839,0.000217
449.000000,6.433786,0.015434,1.611564,0.000219
450.000000,6.381424,0.015363,1.611295,0.000220
451.000000,6.359961,0.015366,1.611033,0.000222
452.000000,6.302486,0.015282,1.610778,0.000223
453.000000,6.330017,0.015405,1.610530,0.000224
454.000000,6.336881,0.015478,1.610291,0.000224
455.000000,6.405246,0.015702,1.610059,0.000225
456.000000,6.340333,0.015601,1.609834,0.000225
457.000000,6.385827,0.015771,1.609618,0.000224
458.000000,6.424528,0.015926,1.609410,0.000224
459.000000,6.414138,0.015959,1.609209,0.000223
460.000000,6.415556,0.016023,1.609017,0.000222
461.000000,6.405765,0.016059,1.608832,0.000220
462.000000,6.440938,0.016208,1.608655,0.000218
463.000000,6.469785,0.016343,1.608485,0.000217
464.000000,6.465061,0.016394,1.608322,0.000215
465.000000,6.424624,0.016354,1.608167,0.000213
466.000000,6.418297,0.016401,1.608017,0.000211
467.000000,6.319150,0.016210,1.607875,0.000209
468.000000,6.417933,0.016527,1.607737,0.000207
469.000000,6.392569,0.016526,1.607606,0.000205
470.000000,6.365002,0.016519,1.607479,0.000204
471.000000,6.354257,0.016555,1.607357,0.000202
472.000000,6.357915,0.016630,1.607239,0.000201
473.000000,6.339279,0.016647,1.607125,0.000200
474.000000,6.380929,0.016822,1.607013,0.000199
475.000000,6.378250,0.016882,1.606904,0.000199
476.000000,6.412699,0.017040,1.606798,0.000198
477.000000,6.448087,0.017202,1.606692,0.000198
478.000000,6.469802,0.017329,1.606588,0.000198
479.000000,6.474675,0.017412,1.606483,0.000198
480.000000,6.508750,0.017573,1.606379,0.000197
481.000000,6.565828,0.017799,1.606274,0.000197
482.000000,6.589242,0.017934,1.606168,0.000197
483.000000,6.640460,0.018146,1.606060,0.000197
484.000000,6.635872,0.018207,1.605950,0.000196
485.000000,6.653403,0.018329,1.605838,0.000196
486.000000,6.660723,0.018424,1.605722,0.000195
487.000000,6.690509,0.018581,1.605604,0.000194
488.000000,6.686264,0.018645,1.605481,0.000192
489.000000,6.679078,0.018701,1.605355,0.000191
490.000000,6.702248,0.018842,1.605224,0.000189
491.000000,6.674792,0.018842,1.605089,0.000187
492.000000,6.715297,0.019033,1.604950,0.000185
493.000000,6.692663,0.019047,1.604805,0.000182
494.000000,6.714230,0.019187,1.604655,0.000179
495.000000,6.735205,0.019326,1.604501,0.000177
496.000000,6.754766,0.019461,1.604341,0.000174
497.000000,6.758626,0.019552,1.604176,0.000171
498.000000,6.779512,0.019694,1.604006,0.000168
499.000000,6.810117,0.019864,1.603831,0.000165
500.000000,6.819095,0.019972,1.603651,0.000162
501.000000,6.851721,0.020151,1.603467,0.000160
502.000000,6.927224,0.020457,1.603278,0.000157
503.000000,6.960040,0.020639,1.603084,0.000154
504.000000,7.076490,0.021071,1.602887,0.000152
505.000000,7.073133,0.021148,1.602685,0.000150
506.000000,7.146404,0.021456,1.602481,0.000148
507.000000,7.151029,0.021558,1.602273,0.000146
508.000000,7.195394,0.021782,1.602062,0.000145
509.000000,7.225791,0.021965,1.601849,0.000143
510.000000,7.280332,0.022222,1.601633,0.000142
511.000000,7.312619,0.022414,1.601417,0.000140
512.000000,7.324568,0.022544,1.601199,0.000139
513.000000,7.403283,0.022881,1.600980,0.000138
514.000000,7.388762,0.022931,1.600761,0.000137
515.000000,7.419530,0.023122,1.600542,0.000136
516.000000,7.427646,0.023243,1.600323,0.000135
517.000000,7.429415,0.023346,1.600106,0.000134
518.000000,7.427371,0.023436,1.599889,0.000133
519.000000,7.452353,0.023613,1.599675,0.000132
520.000000,7.494123,0.023844,1.599463,0.000131
521.000000,7.525827,0.024045,1.599253,0.000130
522.000000,7.575305,0.024304,1.599047,0.000129
523.000000,7.594593,0.024467,1.598843,0.000128
524.000000,7.698020,0.024904,1.598644,0.000128
525.000000,7.758001,0.025202,1.598448,0.000127
526.000000,7.814816,0.025492,1.598256,0.000127
527.000000,7.890355,0.025846,1.598069,0.000127
528.000000,7.917195,0.026042,1.597886,0.000128
529.000000,7.948997,0.026256,1.597709,0.000128
530.000000,7.983704,0.026480,1.597536,0.000129
531.000000,8.034552,0.026760,1.597368,0.000130
532.000000,8.061488,0.026961,1.597205,0.000131
533.000000,8.144395,0.027352,1.597048,0.000132
534.000000,8.186982,0.027609,1.596896,0.000133
535.000000,8.224236,0.027850,1.596748,0.000135
536.000000,8.243435,0.028032,1.596606,0.000136
537.000000,8.298111,0.028335,1.596469,0.000138
538.000000,8.300891,0.028462,1.596337,0.000140
539.000000,8.379210,0.028851,1.596210,0.000142
540.000000,8.397561,0.029034,1.596087,0.000143
541.000000,8.424903,0.029250,1.595968,0.000145
542.000000,8.451856,0.029465,1.595853,0.000146
543.000000,8.512687,0.029801,1.595742,0.000148
544.000000,8.523829,0.029964,1.595635,0.000149
545.000000,8.512758,0.030049,1.595530,0.000151
546.000000,8.568042,0.030370,1.595429,0.000152
547.000000,8.534076,0.030375,1.595330,0.000153
548.000000,8.608528,0.030768,1.595232,0.000155
549.000000,8.629743,0.030971,1.595137,0.000156
550.000000,8.636365,0.031124,1.595042,0.000157
551.000000,8.681416,0.031416,1.594949,0.000159
552.000000,8.724545,0.031703,1.594856,0.000160
553.000000,8.766175,0.031986,1.594763,0.000162
554.000000,8.850460,0.032428,1.594670,0.000163
555.000000,8.867674,0.032626,1.594576,0.000165
556.000000,8.887137,0.032833,1.594482,0.000167
557.000000,8.918712,0.033086,1.594386,0.000169
558.000000,8.970148,0.033415,1.594288,0.000171
559.000000,9.001024,0.033668,1.594188,0.000173
560.000000,9.091380,0.034147,1.594086,0.000176
561.000000,9.145741,0.034494,1.593982,0.000179
562.000000,9.188850,0.034800,1.593875,0.000181
563.000000,9.239563,0.035136,1.593765,0.000184
564.000000,9.332388,0.035636,1.593652,0.000187
565.000000,9.387141,0.035993,1.593536,0.000190
566.000000,9.422065,0.036277,1.593417,0.000193
567.000000,9.425681,0.036440,1.593294,0.000196
568.000000,9.455936,0.036708,1.593169,0.000199
569.000000,9.491835,0.037000,1.593040,0.000202
570.000000,9.545992,0.037365,1.592908,0.000205
571.000000,9.594931,0.037711,1.592773,0.000207
572.000000,9.600098,0.037887,1.592636,0.000210
573.000000,9.626356,0.038148,1.592495,0.000213
574.000000,9.656729,0.038426,1.592353,0.000216
575.000000,9.675732,0.038660,1.592208,0.000219
576.000000,9.712945,0.038969,1.592061,0.000222
577.000000,9.716725,0.039145,1.591913,0.000225
578.000000,9.752322,0.039450,1.591764,0.000229
579.000000,9.823566,0.039902,1.591614,0.000232
580.000000,9.833867,0.040109,1.591463,0.000235
581.000000,9.910896,0.040589,1.591313,0.000239
582.000000,9.898382,0.040705,1.591162,0.000243
583.000000,9.947457,0.041075,1.591013,0.000247
584.000000,10.014400,0.041522,1.590865,0.000251
585.000000,10.026830,0.041745,1.590719,0.000256
586.000000,10.046040,0.041997,1.590575,0.000260
587.000000,10.130100,0.042522,1.590433,0.000265
588.000000,10.194570,0.042969,1.590294,0.000270
589.000000,10.174090,0.043059,1.590159,0.000275
590.000000,10.216400,0.043416,1.590027,0.000280
591.000000,10.233010,0.043666,1.589899,0.000285
592.000000,10.355310,0.044369,1.589776,0.000291
593.000000,10.310380,0.044359,1.589657,0.000296
594.000000,10.382330,0.044852,1.589543,0.000301
595.000000,10.425130,0.045222,1.589433,0.000306
596.000000,10.499810,0.045733,1.589329,0.000312
597.000000,10.522510,0.046021,1.589230,0.000317
598.000000,10.529690,0.046242,1.589136,0.000322
599.000000,10.594400,0.046717,1.589048,0.000327
600.000000,10.617590,0.047012,1.588965,0.000332
601.000000,10.695290,0.047551,1.588887,0.000338
602.000000,10.676190,0.047662,1.588814,0.000343
603.000000,10.731710,0.048107,1.588745,0.000348
604.000000,10.742130,0.048352,1.588682,0.000353
605.000000,10.783310,0.048737,1.588622,0.000358
606.000000,10.849020,0.049236,1.588567,0.000363
607.000000,10.826550,0.049337,1.588515,0.000369
608.000000,10.850700,0.049650,1.588466,0.000374
609.000000,10.918870,0.050168,1.588421,0.000380
610.000000,10.907570,0.050323,1.588377,0.000386
611.000000,10.897420,0.050483,1.588335,0.000391
612.000000,10.930490,0.050846,1.588295,0.000397
613.000000,10.965800,0.051220,1.588255,0.000404
614.000000,10.987010,0.051531,1.588216,0.000410
615.000000,11.018160,0.051891,1.588176,0.000416
616.000000,11.044450,0.052230,1.588136,0.000423
617.000000,11.056220,0.052501,1.588094,0.000429
618.000000,11.115990,0.053003,1.588050,0.000436
619.000000,11.133420,0.053306,1.588004,0.000442
620.000000,11.144250,0.053579,1.587955,0.000449
621.000000,11.165300,0.053903,1.587903,0.000456
622.000000,11.253770,0.054555,1.587847,0.000462
623.000000,11.227310,0.054652,1.587787,0.000469
624.000000,11.282880,0.055151,1.587723,0.000476
625.000000,11.309760,0.055512,1.587654,0.000482
626.000000,11.334640,0.055865,1.587580,0.000489
627.000000,11.355950,0.056203,1.587501,0.000496
628.000000,11.413210,0.056721,1.587416,0.000502
629.000000,11.399250,0.056888,1.587327,0.000509
630.000000,11.423730,0.057248,1.587232,0.000516
631.000000,11.519710,0.057969,1.587132,0.000522
632.000000,11.513590,0.058180,1.587027,0.000529
633.000000,11.557320,0.058646,1.586917,0.000536
634.000000,11.565220,0.058931,1.586803,0.000543
635.000000,11.606830,0.059391,1.586685,0.000551
636.000000,11.623480,0.059725,1.586563,0.000559
637.000000,11.636900,0.060045,1.586437,0.000566
638.000000,11.627560,0.060249,1.586309,0.000575
639.000000,11.751940,0.061150,1.586179,0.000583
640.000000,11.721180,0.061246,1.586047,0.000592
641.000000,11.812860,0.061986,1.585914,0.000601
642.000000,11.796720,0.062162,1.585780,0.000610
643.000000,11.727370,0.062058,1.585647,0.000619
644.000000,11.839420,0.062916,1.585516,0.000629
645.000000,11.880280,0.063401,1.585386,0.000639
646.000000,11.843720,0.063474,1.585259,0.000648
647.000000,11.883760,0.063959,1.585135,0.000658
648.000000,11.859920,0.064103,1.585015,0.000668
649.000000,11.908890,0.064642,1.584901,0.000678
650.000000,11.948700,0.065135,1.584791,0.000688
651.000000,11.962300,0.065488,1.584688,0.000698
652.000000,12.051990,0.066261,1.584592,0.000708
653.000000,12.047960,0.066523,1.584503,0.000718
654.000000,12.106350,0.067133,1.584423,0.000728
655.000000,12.104270,0.067411,1.584350,0.000738
656.000000,12.066910,0.067493,1.584287,0.000748
657.000000,12.151830,0.068262,1.584232,0.000757
658.000000,12.118370,0.068369,1.584187,0.000767
659.000000,12.156050,0.068879,1.584152,0.000777
660.000000,12.208340,0.069476,1.584126,0.000787
661.000000,12.124650,0.069301,1.584110,0.000797
662.000000,12.233690,0.070229,1.584103,0.000807
663.000000,12.229970,0.070515,1.584106,0.000817
664.000000,12.258070,0.070988,1.584118,0.000828
665.000000,12.289130,0.071481,1.584139,0.000839
666.000000,12.301020,0.071865,1.584167,0.000850
667.000000,12.245700,0.071859,1.584204,0.000861
668.000000,12.320290,0.072617,1.584248,0.000873
669.000000,12.372930,0.073251,1.584299,0.000885
670.000000,12.368670,0.073552,1.584355,0.000897
671.000000,12.432000,0.074259,1.584416,0.000910
672.000000,12.415430,0.074493,1.584481,0.000923
673.000000,12.389580,0.074672,1.584550,0.000936
674.000000,12.384910,0.074980,1.584620,0.000948
675.000000,12.465060,0.075807,1.584692,0.000961
676.000000,12.502840,0.076381,1.584764,0.000974
677.000000,12.374210,0.075939,1.584835,0.000987
678.000000,12.449190,0.076748,1.584905,0.001000
679.000000,12.390910,0.076739,1.584971,0.001012
680.000000,12.425160,0.077305,1.585034,0.001024
681.000000,12.451490,0.077826,1.585092,0.001036
682.000000,12.485340,0.078399,1.585144,0.001048
683.000000,12.515930,0.078956,1.585189,0.001060
684.000000,12.513990,0.079312,1.585226,0.001072
685.000000,12.459450,0.079336,1.585255,0.001083
686.000000,12.516800,0.080075,1.585275,0.001095
687.000000,12.459440,0.080085,1.585285,0.001107
688.000000,12.545430,0.081019,1.585285,0.001119
689.000000,12.617660,0.081873,1.585274,0.001131
690.000000,12.553960,0.081849,1.585252,0.001143
691.000000,12.586910,0.082458,1.585218,0.001156
692.000000,12.646170,0.083245,1.585172,0.001170
693.000000,12.589150,0.083271,1.585115,0.001184
694.000000,12.658050,0.084135,1.585045,0.001199
695.000000,12.643090,0.084446,1.584965,0.001215
696.000000,12.676350,0.085084,1.584872,0.001232
697.000000,12.692490,0.085613,1.584769,0.001249
698.000000,12.785590,0.086669,1.584655,0.001268
699.000000,12.742800,0.086810,1.584531,0.001287
700.000000,12.769950,0.087431,1.584397,0.001307
701.000000,12.826480,0.088261,1.584254,0.001328
702.000000,12.713580,0.087928,1.584104,0.001349
703.000000,12.790180,0.088909,1.583946,0.001371
704.000000,12.766810,0.089201,1.583782,0.001394
705.000000,12.828740,0.090097,1.583613,0.001418
706.000000,12.815780,0.090473,1.583440,0.001442
707.000000,12.815090,0.090941,1.583263,0.001467
708.000000,12.857470,0.091721,1.583085,0.001493
709.000000,12.793980,0.091751,1.582905,0.001519
710.000000,12.871030,0.092796,1.582725,0.001547
711.000000,12.874320,0.093317,1.582547,0.001576
712.000000,12.933320,0.094251,1.582371,0.001606
713.000000,12.873280,0.094324,1.582197,0.001638
714.000000,12.914340,0.095144,1.582028,0.001672
715.000000,12.866370,0.095314,1.581865,0.001708
716.000000,13.001260,0.096849,1.581707,0.001746
717.000000,12.956890,0.097059,1.581555,0.001787
718.000000,12.940360,0.097483,1.581411,0.001832
719.000000,13.022750,0.098663,1.581276,0.001879
720.000000,12.981450,0.098915,1.581148,0.001930
721.000000,12.962020,0.099339,1.581030,0.001984
722.000000,13.030860,0.100450,1.580921,0.002042
723.000000,13.039100,0.101107,1.580821,0.002104
724.000000,13.090050,0.102106,1.580731,0.002169
725.000000,13.060300,0.102486,1.580650,0.002237
726.000000,13.139830,0.103735,1.580578,0.002309
727.000000,13.047180,0.103634,1.580516,0.002384
728.000000,13.114900,0.104816,1.580462,0.002461
729.000000,13.085430,0.105234,1.580416,0.002542
730.000000,13.094920,0.105976,1.580378,0.002624
731.000000,13.034280,0.106158,1.580347,0.002709
732.000000,13.040000,0.106890,1.580321,0.002796
733.000000,13.088750,0.107990,1.580302,0.002884
734.000000,12.991050,0.107891,1.580286,0.002975
735.000000,13.201100,0.110367,1.580273,0.003067
736.000000,13.028260,0.109659,1.580263,0.003161
737.000000,13.057860,0.110660,1.580254,0.003257
738.000000,13.025340,0.111149,1.580245,0.003355
739.000000,13.047800,0.112123,1.580235,0.003457
740.000000,13.120250,0.113547,1.580223,0.003561
741.000000,13.246050,0.115463,1.580207,0.003669
742.000000,13.133560,0.115319,1.580186,0.003782
743.000000,13.156540,0.116378,1.580160,0.003900
744.000000,13.121050,0.116938,1.580128,0.004025
745.000000,13.250500,0.118994,1.580088,0.004156
746.000000,13.260920,0.120012,1.580039,0.004296
747.000000,13.267750,0.121021,1.579981,0.004444
748.000000,13.089850,0.120355,1.579913,0.004601
749.000000,13.149200,0.121886,1.579834,0.004769
750.000000,13.203680,0.123406,1.579744,0.004947
751.000000,13.292660,0.125286,1.579643,0.005135
752.000000,13.377430,0.127169,1.579530,0.005335
753.000000,13.162330,0.126220,1.579406,0.005545
754.000000,13.061580,0.126372,1.579269,0.005765
755.000000,13.185730,0.128734,1.579122,0.005995
756.000000,13.233820,0.130404,1.578963,0.006234
757.000000,13.135530,0.130664,1.578794,0.006480
758.000000,13.180100,0.132378,1.578616,0.006733
759.000000,13.277940,0.134682,1.578428,0.006992
760.000000,13.202800,0.135279,1.578233,0.007253
761.000000,13.117520,0.135801,1.578031,0.007516
762.000000,13.248200,0.138613,1.577825,0.007779
763.000000,13.221000,0.139838,1.577614,0.008040
764.000000,13.129980,0.140431,1.577402,0.008296
765.000000,13.141650,0.142173,1.577189,0.008545
766.000000,13.237160,0.144901,1.576978,0.008786
767.000000,13.277110,0.147108,1.576771,0.009016
768.000000,13.174240,0.147800,1.576569,0.009232
769.000000,13.394610,0.152217,1.576376,0.009434
770.000000,13.061930,0.150421,1.576193,0.009618
771.000000,13.162310,0.153672,1.576023,0.009782
772.000000,13.097220,0.155100,1.575868,0.009926
773.000000,13.272580,0.159509,1.575731,0.010047
774.000000,13.319500,0.162539,1.575615,0.010144
775.000000,13.450610,0.166769,1.575521,0.010217
776.000000,13.069880,0.164755,1.575452,0.010265
777.000000,13.175440,0.168981,1.575411,0.010288
778.000000,13.101740,0.171100,1.575400,0.010286
779.000000,13.490720,0.179548,1.575422,0.010262
780.000000,13.055790,0.177251,1.575478,0.010218
781.000000,13.420450,0.186061,1.575573,0.010157
782.000000,13.483840,0.191125,1.575706,0.010085
783.000000,13.149620,0.190813,1.575881,0.010008
784.000000,13.266490,0.197374,1.576100,0.009933
785.000000,13.578200,0.207468,1.576364,0.009872
786.000000,13.248790,0.208306,1.576675,0.009836
787.000000,12.863430,0.208581,1.577034,0.009838
788.000000,13.165560,0.220741,1.577444,0.009895
789.000000,13.171520,0.229059,1.577906,0.010022
790.000000,13.190130,0.238801,1.578420,0.010235
791.000000,13.224430,0.250378,1.578987,0.010547
792.000000,13.294510,0.264705,1.579609,0.010970
793.000000,13.226560,0.278944,1.580285,0.011513
794.000000,13.112700,0.295695,1.581017,0.012180
795.000000,13.279090,0.324373,1.581804,0.012973
796.000000,13.429580,0.362168,1.582646,0.013889
797.000000,13.306140,0.408337,1.583544,0.014926
798.000000,13.283220,0.490480,1.584497,0.016079
799.000000,13.204320,0.673414,1.585505,0.017343

